Meta-Monomorphizing Specializations

Achieving zero-cost specialization remains a fundamental challenge in programming language and compiler design. It often necessitates trade-offs between expressive power and type system soundness, as the interaction between conditional compilation and static dispatch can easily lead to unforeseen coherence violations and increased complexity in the formal model. This paper introduces meta-monomorphizing specializations, a novel framework that achieves specialization by repurposing monomorphization through compile-time metaprogramming. Instead of modifying the host compiler, our approach generates meta-monomorphized traits and implementations that encode specialization constraints directly into the type structure, enabling deterministic, coherent dispatch without overlapping instances. We formalize this method for first-order, predicate-based, and higher-ranked polymorphic specialization, also in presence of lifetime parameters. Our evaluation, based on a Rust implementation using only existing macro facilities, demonstrates that meta-monomorphization enables expressive specialization patterns while maintaining full compatibility with standard optimization pipelines. We show that specialization can be realized as a disciplined metaprogramming layer, offering a practical, language-agnostic path to high-performance abstraction. A comprehensive study of public Rust codebases further validates our approach, revealing numerous workarounds that meta-monomorphization can eliminate, leading to more idiomatic and efficient code. An empirical evaluation on 16 micro-benchmarks confirms that compile-time specialization matches or outperforms runtime TypeId-based dispatch, and demonstrates expressiveness gains on patterns -- such as lifetime-based dispatch, higher-ranked types, compound predicates, and wildcard matching -- that runtime dispatch structurally cannot express.

==> code/bash-session/borrow-output.sh <==
£\textbf{{\color{BloodRed}{error[E0597]}}: `x` does not live long enough}£
£\color{SteelBlue}{ {-}->}£ <source>:6:19
 £\color{SteelBlue}{ |}£
£\color{SteelBlue}{5 |}£ let x = 7;
 £\color{SteelBlue}{ |}£     £\color{SteelBlue}{\textbf{- binding `x` declared here}}£
£\color{SteelBlue}{6 |}£ res = &/*'b */x;
 £\color{SteelBlue}{ |}£       £\textbf{\color{BloodRed}{\^{}\^{}\^{}\^{}\^{}\^{}\^{}\^{}\^{} borrowed value does}}£
                    £\textbf{\color{BloodRed}{not live long enough}}£
£\color{SteelBlue}{7 |}£ }
 £\color{SteelBlue}{ | \textbf{- `x` dropped here while still borrowed}}£
£\color{SteelBlue}{8 |}£ println!("{res}");
 £\color{SteelBlue}{ |}£            £\color{SteelBlue}{\textbf{-{-}- borrow later used here}}£
£\textbf{\color{BloodRed}{error}}£: aborting due to 1 previous error


==> code/bash-session/motivation-output.sh <==
£\textbf{{\color{BloodRed}{error[E0119]}}: conflicting implementations}£
£\textbf{of trait `Trait` for type `i32`}£
£\color{SteelBlue}{ {-}->}£ <source>:7:1
 £\color{SteelBlue}{ |}£
£\color{SteelBlue}{3 |}£ impl<T> Trait for T {
 £\color{SteelBlue}{ | \textbf{-{-}-{-}-{-}-{-}-{-}-{-}-{-}-{-}-{-}- first implementation here}}£
...
£\color{SteelBlue}{7 |}£ impl Trait for i32 {
 £\color{SteelBlue}{ |}£ £\textbf{\textcolor{BloodRed}{\^{}\^{}\^{}\^{}\^{}\^{}\^{}\^{}\^{}\^{}\^{}\^{}\^{}\^{}\^{}\^{}\^{}\^{} conflicting}}£ £\textbf{\textcolor{BloodRed}{implementation for `i32`}}£


==> code/rust/borrow.rs <==
fn bar() { 
    'a: {
        let res;
        'b: {
            let x = 7;
            res = &/*'b */x;
        }
        println!("{res}");
    } 
}


==> code/rust/caller-selection.rs <==
fn fdef<T>(x: &MyType, v: T) {} fn fi32(x: &MyType, v: i32) {}


==> code/rust/existential-program.rs <==
struct ZST;
trait Trait<T> {
    fn f(&self, a: T) -> impl Trait<T>; }
#[when(T = i32)] 
impl<T> Trait<T> for ZST { 
    fn f(&self, a: T) -> impl Trait<T> {} }
impl<T> Trait<T> for ZST { 
    fn f(&self, a: T) -> impl Trait<T> {} }

fn accept_impl_trait<T>(_: impl Trait<T>) {}

fn main() {
    let s = ZST;
    let x = spec! { s.f("s"); ZST; [ _ ] }
    let y = spec! { s.f( 7 ); ZST; [i32] }
    accept_impl_trait(x);
    accept_impl_trait(y); }



==> code/rust/first-order-program.rs <==
struct ZST;
trait Trait<T> { fn f(&self, a: T); }

#[when(T = i32)]
impl<T> Trait<T> for ZST { fn f(&self, a: T) {} }
impl<T> Trait<T> for ZST { fn f(&self, a: T) {} }

fn main() { let s = ZST;
    spec! { s.f("s"); ZST; [ _ ] }
    spec! { s.f( 7 ); ZST; [i32] } }


==> code/rust/hrtb-program.rs <==
struct ZST;
trait Trait<T, U, V> { fn f(&self, p: T, u: U) -> V; }
const SEVEN: &'static i32 = &7;

#[when(all(T = &str, T: 'b, U = for<'a> fn(T, &'a i32) -> V ))]
impl<'b, T, U, V> Trait<T, U, V> for ZST {
    fn f(&self, p: T, u: U) -> V { u(p, SEVEN) } 
}

impl<T, U, V: Default> Trait<T, U, V> for ZST {
    fn f(&self, p: T, u: U) -> V { V::default() } 
}

fn main() { let zst = ZST;
    let p: &str = "foo";
    let r: u32 = spec! {
        zst.f(p, |s: &str, n: &i32| { s.len() as u32 + *n as u32 }); ZST;
        [&str, for<'a> fn(&str, &'a i32) -> u32] 
    };
    let r2: i32 = spec! { zst.f(p, 2); ZST; [&str, i32] }; }


==> code/rust/lifetime-program.rs <==
struct ZST;
trait Trait<T, U> { fn f(&self, p: T, u: U); }
const SEVEN: &'static i32 = &7;

#[when(all(T = &str, T: 'a, U = &'a i32))]
impl<'a, T, U> Trait<T, U> for ZST { fn f(&self, p: T, u: U) {} }

#[when(all(T = &str, T: 'a, U = &'b i32))]
impl<'a, 'b, T, U> Trait<T, U> for ZST { fn f(&self, p: T, u: U) {} }

fn main() { let zst = ZST;
    let p: &'static str = "foo";
    spec! { zst.f(p, SEVEN); ZST; [&'static str, &'static i32] }
    spec! { zst.f(p, &7); ZST; [&'static str, &'b i32] } }


==> code/rust/manual-selection.rs <==
trait Tr1<T> { fn fdef(&self, v: T); }
trait Tr2 { fn fi32(&self, v: i32); }

impl<T> Tr1<T> for ZST { fn fdef(&self, t: T) {} }
impl Tr2 for ZST { fn fi32(&self, v: i32) {} }


==> code/rust/mono-morphized.rs <==
struct ZST;

trait Trait<T> { fn f(&self, a: T); }
trait Trait_i32 { fn f(&self, a: i32); }

impl<T> Trait<T> for ZST { fn f(&self, a: T) {} }
impl Trait_i32 for ZST { fn f(&self, a: i32) {} }

    fn main() {
        let s = ZST;
        <ZST as Trait<&str>>::f(&s, "s");
        <ZST as Trait_i32>::f(&s, 42); }
`\ `


==> code/rust/motivation-solved.rs <==
trait Trait { fn f(&self); }

impl<T> Trait for T { fn f(&self) { `…` } }
#[when(T = i32)]
impl<T> Trait for T { fn f(&self) { `…` } }


==> code/rust/motivation.rs <==
trait Trait { fn f(&self); }

impl<T> Trait for T {
    fn f(&self) { `…` }
}

impl Trait for i32 { 
    fn f(&self) { `…` } 
}


==> code/rust/pattern.rs <==
fn call<T: 'static>(zst: &ZST, v: T) {
    match std::any::TypeId::of::<T>() {
        id if id == std::any::TypeId::of::<i32>() => {
            // SAFETY: We just checked that T is i32
            let v_i32 = unsafe { std::mem::transmute_copy::<T, i32>(&v) };
            // Call the i32 version
        }
        /* Other type arms... */
        _ => { /* Call the default version */ } }


==> code/rust/polymorphic-constructors-program.rs <==
use std::marker::PhantomData;
struct ZST<U>(PhantomData<U>);
trait Trait<T> { fn f(&self, a: T); }

#[when(all(any(T = i32, T: Clone), U = bool))]          
impl<T,U> Trait<T> for ZST<U> {fn f(&self, a:T){}}          
impl<T,U> Trait<T> for ZST<U> {fn f(&self, a:T){}}          
`\ `
     fn main() {
       let s = ZST::<bool>(PhantomData);
       let t = ZST::<u8>(PhantomData);
         spec!{s.f(7); ZST<bool>; [i32]}
         spec!{t.f(7); ZST<u8>; [i32]}}
`\ `
`\ `


==> code/rust/predicate-program.rs <==
struct ZST;
trait Trait<T> { fn f(&self, a: T); }

#[when(any(T = i32, T: Clone))]
impl<T> Trait<T> for ZST { fn f(&self, a: T) {} }
impl<T> Trait<T> for ZST { fn f(&self, a: T) {} }

     fn main() { let s = ZST;
         spec! { s.f("s"); ZST; [ _ ] }
         spec! { s.f( vec![1] );
         ZST; [Vec<i32>];
         Vec<i32>: Clone } }


==> code/rust/prod-selection.rs <==
impl ZST { fn fdef<T>(&self, v: T) {} fn fi32(&self, v: i32) {} }


==> code/rust/selection.rs <==
trait Tr<T> { fn fdef(&self, v: T); fn fi32(&self, v: i32); }
impl<T> Tr<T> for ZST { fn fdef(&self, t: T) {} fn fi32(&self, v: i32) {} }


==> code/rust/specialized.rs <==
struct ZST;
trait Trait<T, U> { fn f(&self, p: T, u: U); }
const SEVEN: &'static i32 = &7;

trait Trait_eq<'a> { fn f(&self, p: &'a str, u: &'a i32); }
trait Trait_noteq<'a, 'b> { fn f(&self, p: &'a str, u: &'b i32); }

impl<'a> Trait_eq<'a> for ZST { fn f(&self, p: &'a str, u: &'a i32) {} }
impl<'a, 'b> Trait_noteq<'a, 'b> for ZST { fn f(&self, p: &'a str, u: &'b i32) {} }

fn main() { 
    let zst = ZST; let p: &'static str = "foo";
    <ZST as Trait_eq<'static>>::f(&zst, p, SEVEN);
    <ZST as Trait_noteq<'static, '_>>::f(&zst, p, &7); }


==> code/rust/turon-lifetimes-solved.rs <==
trait NotBad { fn bad1(&self); }

impl<T> NotBad for T {
    fn not_bad(&self) { println!("generic"); } }

#[when(T: 'static)]
impl<T> NotBad for T {
    fn not_bad(&self) { println!("'static"); } }

fn main() {
    let static_str/*: &'static str*/ = "hello";
    spec! { static_str.not_bad(); &'static str } }


==> code/rust/turon-lifetimes.rs <==
trait Bad { fn bad(&self); }

impl<T> Bad for T {
    fn bad(&self) { println!("generic"); } }

impl<T: 'static> Bad for T {
    fn bad(&self) { println!("specialized"); } }

fn main() {
    let static_str/*: &'static str*/ = "hello";
    static_str.bad(); }


==> tables/convert-table.sh <==
convert -verbose -density 150 -trim results-alone.pdf -quality 100 -flatten -sharpen 0x1.0 results-alone.png

